Few small primes suffice to cover unit groups

Klurman, Shparlinski and Ter\"av\"ainen showed that there is a set of at most $(\log Q)^{1+\varepsilon}$ primes of polylogarithmic size whose subset products cover the unit group $(\mathbb{Z}/q\mathbb{Z})^\times$ for almost all moduli $q\le Q$. We show that $(1/\log2+o(1))\log Q$ primes suffice, which is optimal to first order, since $m$ primes have at most $2^m$ subset products. The proof combines a doubling argument of Erd\H{o}s--R\'enyi type for random subset products in a finite abelian group, modified to tolerate a small set of exceptional characters, with a one-time ``repair'' of the few primitive characters whose $L$-functions have zeros near $s=1$. An exact weighted repair gives a variant with at most $(2/\log2+o(1))\log Q$ primes and an exceptional set described explicitly.

==> anc/README.md <==
# Verification supplement: Few small primes suffice to cover unit groups

Author: Scott D. Hughes. The manuscript source is ../prime_alphabet.tex.

Python 3.10 or later, standard library only; no third-party packages or network access.
From the extracted package root run:

    python3 anc/run_checks.py --output verification_results

The output directory must not already exist. The runner creates an isolated temporary
paper/review layout for the original, unmodified implementations, binds both source-aware
checkers to the SHA-256 of the supplied manuscript, and requires all checker processes
and their mathematical receipts to pass. Do not run Python with -O: the original modular
DP implementation uses assertions.

The two complete illustration implementations are verify_revision_R1.py (literal
integer products enumerated by Gray code) and prime_cover_test.py (modular dynamic
programming; seeded sample, first twelve primes are exactly those in the manuscript).
For every 2 <= q <= 1000, twelve unrepaired primes leave 531 uncovered moduli; adding
three repairs leaves none; eleven generic primes plus repairs leave exactly q = 747.

verify_revision_R1.py also checks exact rational Fourier/hole/cover bounds on small
cyclic groups, conditioning, repeated-index behavior, and a negative control for dropping
the exceptional-character term. verify_exact_repair_R3.py checks exact rational repair
weights, induced cancellation on twelve compatible moduli and noncoprime negative controls.

These finite checks support the illustration and local identities. They do not prove
any asymptotic theorem, certify literature novelty, or re-prove imported analytic inputs.


==> anc/SHA256SUMS <==
015d99f7c5ede9997cdb5e12c996b6171cef2225f76e2da3457d13309a6651cb  anc/README.md
faf06b71a6d0bd582e66619b60b8bd95c26033c737bbd358135c7e896477bcd6  anc/prime_cover_test.py
1385bf55beaf22b23fd87bdccc1f378eba70ab7c830ac02c27761f73715539a6  anc/run_checks.py
7be328dec40dd1521554f265f6e7897ca16a01365e43fb7c9ce954fdb5fb2d14  anc/verify_exact_repair_R3.py
0b43bc0cbbd121e0e6952b19448c9d1a3922b232ff7ebf975a8930ed03e0523d  anc/verify_revision_R1.py
fefc57d7b0392a88afede55f3d5733a95ea9615d34718e7dd6ec7dcc7779de59  prime_alphabet.tex


==> anc/prime_cover_test.py <==
#!/usr/bin/env python3
"""Exact Boolean prime-product coverage. Python standard library only."""
from __future__ import annotations
import json, math, random, time
from pathlib import Path
OUT = Path(__file__).resolve().parent

def sieve(n: int) -> list[int]:
    if n < 2: return []
    flags = bytearray(b'\x01') * (n + 1)
    flags[:2] = b'\x00\x00'
    for p in range(2, math.isqrt(n) + 1):
        if flags[p]: flags[p*p:n+1:p] = b'\x00' * ((n-p*p)//p+1)
    return [p for p, yes in enumerate(flags) if yes]

def subset_products(primes: list[int], q: int) -> set[int]:
    if q < 2 or any(math.gcd(p,q) != 1 for p in primes):
        raise ValueError('q must be >=2 and all generators must be units')
    reached = {1}
    for p in primes:
        old = tuple(reached)  # Prevent reuse of this generator.
        reached.update((p*x)%q for x in old)
    return reached

def main() -> None:
    started=time.time(); Q=1000; ps=sieve(100000)
    pool=[p for p in ps if p>Q and p%15==1]
    generic=random.Random(20260930).sample(pool,20)
    repairs=[next(p for p in ps if p>Q and p%15==r) for r in (2,4,14)]
    assert len(set(generic+repairs))==23
    units={q:{a for a in range(1,q) if math.gcd(a,q)==1} for q in range(2,Q+1)}
    rows=[]
    for count in (0,5,10,11,12,14,16,18,20):
        repaired_bad=[]; unrepaired_bad=[]; rm_total=0; um_total=0
        for q in range(2,Q+1):
            rm=len(units[q]-subset_products(repairs+generic[:count],q))
            um=len(units[q]-subset_products(generic[:count],q))
            rm_total+=rm; um_total+=um
            if rm: repaired_bad.append(q)
            if um: unrepaired_bad.append(q)
        rows.append(dict(generic_count=count,repaired_failure_count=len(repaired_bad),
            unrepaired_failure_count=len(unrepaired_bad),repaired_missing_units=rm_total,
            unrepaired_missing_units=um_total,repaired_failures=repaired_bad,
            unrepaired_failures=unrepaired_bad))
    forced=[q for q in range(2,Q+1) if q%3==0 or q%5==0]
    report=dict(Q=Q,pool_size=len(pool),seed=20260930,repairs=repairs,generic=generic,
        total_count=23,prediction_all_repaired_pass=not rows[-1]['repaired_failures'],
        predicted_unrepaired_exact=rows[-1]['unrepaired_failures']==forced,
        forced_unrepaired_failures=forced,rows=rows,elapsed_seconds=time.time()-started)
    assert not next(row for row in rows if row['generic_count']==12)['repaired_failures']
    (OUT/'prime_cover_results.json').write_text(json.dumps(report,indent=2)+'\n')
    print('Repairs:',repairs,'; generic primes:',generic)
    print('generic / repaired failures / unrepaired failures')
    for row in rows:print(row['generic_count'],row['repaired_failure_count'],row['unrepaired_failure_count'])
if __name__=='__main__':main()


==> anc/run_checks.py <==
#!/usr/bin/env python3
"""Run original exact finite checkers in an isolated, portable layout."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile

def require(condition,message):
    if not condition:
        raise RuntimeError(message)

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,required=True)
    args=parser.parse_args()
    require(sys.version_info>=(3,10),'Python 3.10 or later required')
    require(sys.flags.optimize==0,'Run without -O; original DP uses assertions')
    require(not args.output.exists(),'Output directory already exists')
    args.output.mkdir(parents=True)
    ancillary=Path(__file__).resolve().parent
    source=ancillary.parent/'prime_alphabet.tex'
    original=source.read_bytes()
    source_hash=hashlib.sha256(original).hexdigest()
    commands=[]
    with tempfile.TemporaryDirectory(prefix='prime_alphabet_verification_') as temporary:
        root=Path(temporary);(root/'paper').mkdir();(root/'review').mkdir()
        staged=root/'paper/prime_alphabet.tex';staged.write_bytes(original)
        for name in ('verify_revision_R1.py','prime_cover_test.py','verify_exact_repair_R3.py'):
            shutil.copyfile(ancillary/name,root/'review'/name)
        commands=[
            [sys.executable,str(root/'review/verify_revision_R1.py'),'--source-sha256',source_hash],
            [sys.executable,str(root/'review/prime_cover_test.py')],
            [sys.executable,str(root/'review/verify_exact_repair_R3.py'),'--source',str(staged),'--source-sha256',source_hash,'--output',str(root/'review/exact_repair_results.json')],
        ]
        for index,command in enumerate(commands,1):
            result=subprocess.run(command,capture_output=True,text=True,timeout=90)
            (args.output/f'check_{index}_stdout.txt').write_text(result.stdout)
            (args.output/f'check_{index}_stderr.txt').write_text(result.stderr)
            for report in (root/'review').glob('*.json'):
                shutil.copyfile(report,args.output/report.name)
            require(result.returncode==0,'Checker failed: '+Path(command[1]).name)
        gray=json.loads((args.output/'verify_revision_R1_results.json').read_text())
        dp=json.loads((args.output/'prime_cover_results.json').read_text())
        repair=json.loads((args.output/'exact_repair_results.json').read_text())
        require(gray['status']=='PASS' and repair['status']=='PASS','Source-aware result gate failed')
        counts={row['generic_count']:row for row in dp['rows']}
        require(counts[12]['unrepaired_failure_count']==531 and counts[12]['repaired_failures']==[] and counts[11]['repaired_failures']==[747],'Modular DP illustration mismatch')
        require(source.read_bytes()==original,'Uploaded source changed during replay')
    receipt={'status':'PASS','source_sha256':source_hash,'completed_checker_processes':3,'two_illustration_implementations_agree':True,'illustration':[531,0,[747]],'scope':'Exact finite checks only; no asymptotic or novelty certificate'}
    (args.output/'REPLAY_RECEIPT.json').write_text(json.dumps(receipt,indent=2)+'\n')
    print(json.dumps(receipt,indent=2))

if __name__=='__main__':
    main()


==> anc/verify_exact_repair_R3.py <==
#!/usr/bin/env python3
"""Exact toy-scale controls for the weighted repair; no asymptotic certification."""
import argparse
from collections import defaultdict
from datetime import datetime, timezone
from fractions import Fraction as F
import hashlib
import json
import math
from pathlib import Path

COS = {
    2: (F(1), F(-1)),
    3: (F(1), F(-1, 2), F(-1, 2)),
    4: (F(1), F(0), F(-1), F(0)),
    6: (F(1), F(1, 2), F(-1, 2), F(-1), F(-1, 2), F(1, 2)),
}


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def squared_coefficient(n, law, k):
    # |sum_x mass(x) exp(2 pi i kx/n)|^2, evaluated using rational cosines.
    return sum((px * py * COS[n][k * (x - y) % n]
                for x, px in law.items() for y, py in law.items()), F(0))


def controls():
    cyclic = []
    for n, cosines in COS.items():
        for a, c in enumerate(cosines):
            if c > F(-1, 2):
                continue
            # Combine coincident residues, while retaining distinct prime labels.
            law = defaultdict(F)
            law[0] += -c / (1 - c)
            law[a] += 1 / (2 * (1 - c))
            law[-a % n] += 1 / (2 * (1 - c))
            boolean_image = {0, a, -a % n, (a - a) % n}
            require(all(p > 0 for p in law.values()), "Nonpositive repair mass")
            require(sum(law.values(), F(0)) == 1, "Repair mass lost")
            require(set(law) <= boolean_image, "Support exceeds Boolean image")
            require(squared_coefficient(n, law, 1) == 0,
                    "Target character was not annihilated")
            cyclic.append({"group_order": n, "a": a, "real_part": str(c),
                           "law": {str(x): str(p) for x, p in law.items()},
                           "target_squared_coefficient": "0"})

    # One literal integer law, pushed forward to several compatible moduli.
    # psi is the primitive real character modulo 3; both distinct primes are 2 mod 3.
    integer_law = {1: F(1, 2), 5: F(1, 4), 11: F(1, 4)}
    psi3 = lambda x: (0 if x % 3 == 0 else 1 if x % 3 == 1 else -1)
    compatible = [3, 6, 9, 12, 18, 21, 24, 27, 36, 42, 48, 63]
    for q in compatible:
        require(q % 3 == 0 and math.gcd(q, 55) == 1, "Invalid control modulus")
        pushed = defaultdict(F)
        for integer, mass in integer_law.items():
            pushed[integer % q] += mass
        require(all(math.gcd(x, q) == 1 for x in pushed), "Nonunit in valid law")
        require(sum((p * psi3(x) for x, p in pushed.items()), F(0)) == 0,
                "Induced coefficient did not vanish")

    negative = []
    for q in (15, 33):
        # Induced Dirichlet characters vanish on nonunits: dropping coprimality fails.
        coefficient = sum((p * (psi3(x) if math.gcd(x, q) == 1 else 0)
                           for x, p in integer_law.items()), F(0))
        require(coefficient == F(1, 4), "Coprimality negative control failed")
        negative.append({"q": q, "coefficient": str(coefficient),
                         "coprimality_fails": True})

    law6 = {0: F(1, 3), 1: F(1, 3), 5: F(1, 3)}
    require(all(squared_coefficient(6, law6, k) == 0 for k in (2, 4)),
            "C6 repaired coefficients did not vanish")
    initial = set(law6)
    wrong_translate = initial | {(x + 2) % 6 for x in initial}
    require(set(range(6)) - wrong_translate == {4}, "Translate negative control failed")
    translated = initial | {(x + 3) % 6 for x in initial}
    require(translated == set(range(6)), "Weighted support did not grow to full C6")
    return {"cyclic_controls": cyclic, "cyclic_control_count": len(cyclic),
            "common_integer_law": {str(x): str(p) for x, p in integer_law.items()},
            "compatible_moduli": compatible, "coprimality_negative_controls": negative,
            "C6_support_control": {"initial": sorted(initial), "translate": 3,
                                   "final": sorted(translated), "bad_characters": [2, 4],
                                   "translate_2_negative_control_missing": [4]}}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--source", type=Path, required=True)
    parser.add_argument("--source-sha256", required=True)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    before = args.source.read_bytes()
    source_hash = hashlib.sha256(before).hexdigest()
    require(source_hash == args.source_sha256, "Source identity mismatch")
    require(not args.output.exists(), "Refusing to overwrite a previous receipt")
    result = {"status": "PASS", "source_sha256": source_hash,
              "script_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
              "date_utc": datetime.now(timezone.utc).isoformat(),
              "scope": "Exact rational toy-scale controls, not an asymptotic theorem proof",
              **controls()}
    require(args.source.read_bytes() == before, "Source changed during checks")
    with args.output.open("x") as out:
        json.dump(result, out, indent=2)
        out.write("\n")
    print(json.dumps({"status": result["status"], "source_sha256": source_hash,
                      "cyclic_control_count": result["cyclic_control_count"],
                      "compatible_moduli": len(result["compatible_moduli"]),
                      "negative_controls": len(result["coprimality_negative_controls"])}))


if __name__ == "__main__":
    main()


==> anc/verify_revision_R1.py <==
#!/usr/bin/env python3
"""Bounded exact finite checks; no asymptotic or novelty certification."""
from collections import defaultdict
from fractions import Fraction as F
import argparse
import hashlib
import itertools
import json
import math
from pathlib import Path
import re
import sys
import time

ROOT = Path(__file__).resolve().parents[1]
SOURCE = ROOT / "paper" / "prime_alphabet.tex"
RESULT = ROOT / "review" / "verify_revision_R1_results.json"

EXPECTED_GENERIC = [
    80191, 68881, 36451, 51421, 87481, 71551,
    3691, 8101, 98911, 46261, 80911, 73681,
]
EXPECTED_REPAIRS = [1097, 1009, 1019]
COS = {
    1: (F(1),),
    2: (F(1), F(-1)),
    3: (F(1), F(-1, 2), F(-1, 2)),
    4: (F(1), F(0), F(-1), F(0)),
    6: (F(1), F(1, 2), F(-1, 2), F(-1), F(-1, 2), F(1, 2)),
}


class CheckFailure(RuntimeError):
    pass


def check(condition, message):
    if not condition:
        raise CheckFailure(message)


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def integer_products(generators):
    """Enumerate one literal integer product per indexed subset."""
    output, previous, value = [1], 0, 1
    for index in range(1, 1 << len(generators)):
        gray = index ^ (index >> 1)
        changed = gray ^ previous
        bit = changed.bit_length() - 1
        factor = generators[bit]
        if gray & changed:
            value *= factor
        else:
            check(value % factor == 0, "Inexact Gray-code division")
            value //= factor
        output.append(value)
        previous = gray
    return output


def direct_products(generators):
    return [
        math.prod(generators[j] for j in range(len(generators))
                  if mask & (1 << j))
        for mask in range(1 << len(generators))
    ]


def rotate(mask, g, n):
    g %= n
    return ((mask << g) | (mask >> (n - g))) & ((1 << n) - 1)


def subset_law(n, generators):
    law = {0: F(1)}
    for g in generators:
        new = defaultdict(F)
        for x, mass in law.items():
            new[x] += mass / 2
            new[(x + g) % n] += mass / 2
        law = dict(new)
    return law


def real_coefficient(n, law, k):
    return sum(
        (mass * COS[n][(k * x) % n] for x, mass in law.items()),
        F(0),
    )


def energy(n, law, k):
    return sum(
        (mx * my * COS[n][(k * (x - y)) % n]
         for x, mx in law.items() for y, my in law.items()),
        F(0),
    )


def failure_probability(n, initial, nu, steps):
    states = {sum(1 << x for x, mass in initial.items() if mass): F(1)}
    full = (1 << n) - 1
    for _ in range(steps):
        new = defaultdict(F)
        for mask, mass in states.items():
            for g, probability in nu.items():
                new[mask | rotate(mask, g, n)] += mass * probability
        states = dict(new)
    check(sum(states.values(), F(0)) == 1, "Probability mass lost")
    return sum((mass for mask, mass in states.items() if mask != full), F(0))


def bookkeeping_controls():
    indexed = sorted({x % 7 for x in integer_products([3] * 5)})
    collapsed = sorted({x % 7 for x in integer_products([3])})
    check(indexed == list(range(1, 7)) and collapsed == [1, 3],
          "List/set negative control failed")

    pool, q, horizon = [3, 5, 11], 5, 3
    outcomes = list(itertools.product(pool, repeat=horizon))
    conditioned = [
        xs for xs in outcomes if all(p % q for p in xs)
    ]
    check(F(len(conditioned), len(outcomes)) == F(8, 27),
          "Finite conditioning mass wrong")
    check(set(conditioned) == set(itertools.product([3, 11], repeat=3)),
          "Finite conditioning product law wrong")
    for j in range(horizon):
        for p in (3, 11):
            check(sum(xs[j] == p for xs in conditioned) == 4,
                  "Conditional marginal not uniform")

    return {
        "list_set_negative_control": {
            "modulus": 7,
            "indexed_residues": [3] * 5,
            "indexed_support": indexed,
            "collapsed_support": collapsed,
            "collapse_loses_coverage": True,
        },
        "finite_conditioning": {
            "pool": pool,
            "modulus": q,
            "horizon": horizon,
            "event_probability": "8/27",
            "conditional_product_law_verified": True,
            "twelve_draw_survival_probability": str(F(2, 3) ** 12),
            "infinite_event_probability":
                "0, by (2/3)^n tending to zero; a derivation, not simulation",
        },
    }


def group_controls():
    families = [
        ("C2_uniform", 2, {0: F(1, 2), 1: F(1, 2)}, set(), []),
        ("C3_uniform", 3, {g: F(1, 3) for g in range(3)}, set(), []),
        ("C3_nonclosed_B", 3, {g: F(1, 3) for g in range(3)}, {1}, [1, 1]),
        ("C4_nonsymmetric", 4, {0: F(1, 4), 1: F(1, 2), 2: F(1, 4)}, set(), []),
        ("C6_uniform", 6, {g: F(1, 6) for g in range(6)}, set(), []),
        ("C6_subgroup_repaired", 6, {0: F(1, 2), 3: F(1, 2)}, {2, 4}, [1, 1]),
        ("C2_delta1", 2, {0: F(1)}, set(), []),
    ]
    holes, covers, informative = 0, 0, 0
    rows = []
    for name, n, nu, bad, repairs in families:
        check(sum(nu.values(), F(0)) == 1 and all(p >= 0 for p in nu.values()),
              "Invalid generator law")
        good = set(range(1, n)) - bad
        delta = max([F(0)] + [real_coefficient(n, nu, k) for k in good])
        initial = subset_law(n, repairs)
        epsilon_sq = max([F(0)] + [energy(n, initial, k) for k in bad])
        check(0 <= delta <= 1 and 0 <= epsilon_sq <= 1,
              "Invalid Fourier bounds")
        family_informative = 0

        for mask in range(1 << n):
            h = mask.bit_count()
            actual = sum(
                (mass * (mask & rotate(mask, g, n)).bit_count()
                 for g, mass in nu.items()), F(0),
            )
            bound = delta * h + (1 - delta) * (len(bad) + 1) * F(h * h, n)
            check(actual <= bound, f"Hole bound failed: {name}, {mask}")
            indicator = {x: F(1) for x in range(n) if mask & (1 << x)}
            fourier = F(h * h, n) + sum(
                (energy(n, indicator, k) * real_coefficient(n, nu, k) / n
                 for k in range(1, n)), F(0),
            )
            check(actual == fourier, f"Fourier identity failed: {name}")
            holes += 1

        for r, s, alpha in itertools.product(
                (0, 2, 4, 6), (0, 2, 6), (F(1, 4), F(1, 8))):
            rho = (1 + delta) / 2
            beta = delta + (1 - delta) * (len(bad) + 1) * alpha
            bound = ((1 - alpha) / alpha *
                     ((n - 1) * rho ** r + len(bad) * epsilon_sq)
                     + alpha * n * beta ** s)
            actual = failure_probability(n, initial, nu, r + s)
            check(actual <= bound, f"Cover bound failed: {name}, {r}, {s}, {alpha}")
            covers += 1
            if bound < 1:
                informative += 1
                family_informative += 1
        rows.append({
            "family": name, "H": n, "B_indices": sorted(bad),
            "delta": str(delta), "epsilon_squared": str(epsilon_sq),
            "bounds_below_one": family_informative,
        })

    coset = (1 << 1) | (1 << 4)
    actual = F(
        (coset & rotate(coset, 0, 6)).bit_count()
        + (coset & rotate(coset, 3, 6)).bit_count(), 2,
    )
    correct, weakened = F(3 * 4, 6), F(4, 6)
    check(actual == correct == 2 and actual > weakened,
          "Removing B did not fail the negative control")
    check(informative > 0, "All covering bounds were vacuous")
    check(failure_probability(1, {0: F(1)}, {0: F(1)}, 0) == 0,
          "H=1 boundary failed")
    return {
        "hole_and_Fourier_checks": holes,
        "cover_checks": covers,
        "bounds_below_one": informative,
        "families": rows,
        "H1_verified": True,
        "exceptional_term_negative_control": {
            "group": "C6", "generator_subgroup": [0, 3], "hole_coset": [1, 4],
            "actual_expected_holes": str(actual),
            "correct_bound_B2": str(correct),
            "false_bound_without_B": str(weakened),
            "false_bound_rejected": True,
        },
    }


def illustration(source, deadline):
    section = source.split(r"\section{A numerical illustration}", 1)[1]
    block = re.search(r"primes\s*\\\[\s*(.*?)\\\]", section, re.S)
    repair = re.search(r"repair'' primes \$([\d,\s]+)\$", section)
    check(block is not None and repair is not None, "Literal example not found")
    generic = [int(x) for x in re.findall(r"\d+", block.group(1))]
    repairs = [int(x) for x in re.findall(r"\d+", repair.group(1))]
    check(generic == EXPECTED_GENERIC and repairs == EXPECTED_REPAIRS,
          "Literal example changed; expected inputs need review")
    check(len(set(generic + repairs)) == 15, "Example not distinct")
    check(all(p >= 2 and all(p % d for d in range(2, math.isqrt(p) + 1))
              for p in generic + repairs), "Composite example input")
    check(min(generic + repairs) > 1000, "Automatic coprimality fails")
    check(all(p % 15 == 1 for p in generic), "Generic residue mismatch")
    check([p % 15 for p in repairs] == [2, 4, 14], "Repair residue mismatch")

    for generators in ([], [3], [3] * 5, repairs):
        check(sorted(integer_products(generators)) == sorted(direct_products(generators)),
              "Gray-code enumerator disagrees with direct enumeration")
    units15 = {x for x in range(15) if math.gcd(x, 15) == 1}
    check({x % 15 for x in integer_products(repairs)} == units15,
          "Repair support modulo 15 wrong")

    cases = {
        "twelve_without_repair": generic,
        "twelve_plus_repair": generic + repairs,
        "eleven_plus_repair": generic[:11] + repairs,
    }
    rows = {}
    for name, generators in cases.items():
        products = integer_products(generators)
        failures = []
        missing747 = []
        for q in range(2, 1001):
            check(time.monotonic() <= deadline, "55-second budget exceeded")
            image = {value % q for value in products}
            units = {x for x in range(q) if math.gcd(x, q) == 1}
            check(image <= units, "Unexpected nonunit product")
            missing = units - image
            if missing:
                failures.append(q)
            if q == 747:
                missing747 = sorted(missing)
        rows[name] = {
            "prime_count": len(generators), "indexed_subsets": len(products),
            "q_range_inclusive": [2, 1000], "failure_count": len(failures),
            "failures": failures, "missing_units_mod747": missing747,
        }
    check(rows["twelve_without_repair"]["failure_count"] == 531,
          "531 failures not reproduced")
    check(rows["twelve_plus_repair"]["failures"] == [],
          "Fifteen-prime coverage not reproduced")
    check(rows["eleven_plus_repair"]["failures"] == [747],
          "Eleven-plus-repair exception not reproduced")
    forced = {q for q in range(2, 1001) if q % 3 == 0 or q % 5 == 0}
    check(forced <= set(rows["twelve_without_repair"]["failures"]),
          "Forced unrepaired failures absent")
    return {
        "generic": generic, "repairs": repairs,
        "repair_support_mod15": sorted(units15),
        "forced_unrepaired_count": len(forced), "cases": rows,
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--source-sha256", required=True)
    args = parser.parse_args()
    started = time.monotonic()
    report = {
        "status": "FAIL",
        "scope": "Exact finite evidence; no asymptotic or novelty certification",
        "source_path": str(SOURCE), "source_sha256": digest(SOURCE),
        "script_sha256": digest(Path(__file__).resolve()),
        "arithmetic": "exact integers and fractions.Fraction",
    }
    try:
        check(report["source_sha256"] == args.source_sha256,
              "Source does not match requested revision")
        source = SOURCE.read_text()
        report["bookkeeping"] = bookkeeping_controls()
        report["finite_groups"] = group_controls()
        report["illustration"] = illustration(source, started + 55)
        check(digest(SOURCE) == args.source_sha256, "Source changed during run")
        report["status"] = "PASS"
    except (CheckFailure, ValueError, IndexError) as error:
        report["error"] = str(error)
    report["elapsed_seconds"] = round(time.monotonic() - started, 4)
    RESULT.write_text(json.dumps(report, indent=2) + "\n")
    print(json.dumps({
        "status": report["status"],
        "elapsed_seconds": report["elapsed_seconds"],
        "source_sha256": report["source_sha256"],
        "results": str(RESULT),
        "error": report.get("error"),
    }, indent=2))
    return 0 if report["status"] == "PASS" else 1


if __name__ == "__main__":
    sys.exit(main())

